Learning Detailed Face Reconstruction from a Single Image

Reconstructing the detailed geometric structure of a face from a given image is a key to many computer vision and graphics applications, such as motion capture and reenactment. The reconstruction task is challenging as human faces vary extensively when considering expressions, poses, textures, and intrinsic geometries. While many approaches tackle this complexity by using additional data to reconstruct the face of a single subject, extracting facial surface from a single image remains a difficult problem. As a result, single-image based methods can usually provide only a rough estimate of the facial geometry. In contrast, we propose to leverage the power of convolutional neural networks to produce a highly detailed face reconstruction from a single image. For this purpose, we introduce an end-to-end CNN framework which derives the shape in a coarse-to-fine fashion. The proposed architecture is composed of two main blocks, a network that recovers the coarse facial geometry (CoarseNet), followed by a CNN that refines the facial features of that geometry (FineNet). The proposed networks are connected by a novel layer which renders a depth image given a mesh in 3D. Unlike object recognition and detection problems, there are no suitable datasets for training CNNs to perform face geometry reconstruction. Therefore, our training regime begins with a supervised phase, based on synthetic images, followed by an unsupervised phase that uses only unconstrained facial images. The accuracy and robustness of the proposed model is demonstrated by both qualitative and quantitative evaluation tests.

==> images/compress.py <==
import os
for root, dirs, files in os.walk("./compare"):
	for filename in files:
		filen,ext = os.path.splitext(filename)
		#command = 'convert {0} {1}.jpg; rm {0}'.format(os.path.join(root,filename),os.path.join(root,filen))
		command = 'convert  -resize 50% {0} {0}'.format(os.path.join(root,filename),os.path.join(root,filen))
		print(command)
		os.system(command)


==> images/convert.py <==
import os
for root, dirs, files in os.walk("."):
	for filename in files:
		filen,ext = os.path.splitext(filename)
		if ext == '.png':
			command = 'convert {0} {1}.jpg; rm {0}'.format(os.path.join(root,filename),os.path.join(root,filen))
			print(command)
			os.system(command)

